JBotSim, a Tool for Fast Prototyping of Distributed Algorithms in Dynamic Networks

JBotSim is a java library that offers basic primitives for prototyping, running, and visualizing distributed algorithms in dynamic networks. With JBotSim, one can implement an idea in minutes and interact with it ({\it e.g. }, add, move, or delete nodes) while it is running. JBotSim is well suited to prepare live demonstrations of your algorithms to colleagues or students; it can also be used to evaluate performance at the algorithmic level (number of messages, number of rounds, etc.). Unlike most tools, JBotSim is not an integrated environment. It is a lightweight library to be used in your program. In this paper, we present an overview of its distinctive features and architecture.

==> code/AddingNodesManually.java <==
import io.jbotsim.core.Topology;
import io.jbotsim.ui.JViewer;

public class AddingNodesManually{
public static void main(String[] args){
    Topology tp = new Topology(400,300);
    for (int i=0; i<10; i++)
        tp.addNode(-1,-1, new MovingNode());
    new JViewer(tp);
    tp.start();
}
}

==> code/CentralizedRWP.java <==
import io.jbotsim.core.Node;
import io.jbotsim.core.Point;
import io.jbotsim.core.Topology;
import io.jbotsim.core.event.ClockListener;
import io.jbotsim.ui.JViewer;

public class CentralizedRWP implements ClockListener {
  Topology tp;
  public CentralizedRWP (Topology tp){
     this.tp = tp;
     tp.addClockListener(this);
  }
  public void onClock(){
     for (Node n : tp.getNodes()){
        Point target=(Point)n.getProperty("target");
        if (target == null || n.distance(target)<1){
           target = new Point(Math.random()*400,
                                                Math.random()*300);
           n.setProperty("target", target);
           n.setDirection(target);
        }
        n.move();
     }
  }
  public static void main(String[] args){
     Topology tp = new Topology(400,300);
     new CentralizedRWP(tp);
     new JViewer(tp);
     tp.start();
  }
}

==> code/FloodingNode.java <==
import io.jbotsim.core.Message;
import io.jbotsim.core.Node;

public class FloodingNode extends Node {

    boolean informed = false;

    @Override
    public void onSelection() {
        informed = true;
        sendAll(new Message());
    }

    @Override
    public void onMessage(Message message) {
        if (!informed){
            informed = true;
            sendAll(message);
        }
    }
}

==> code/MyRecorder.java <==
import io.jbotsim.core.Link;
import io.jbotsim.core.Node;
import io.jbotsim.core.Topology;
import io.jbotsim.core.event.ConnectivityListener;
import io.jbotsim.core.event.MovementListener;
import io.jbotsim.core.event.TopologyListener;

public class MyRecorder implements TopologyListener,
                               ConnectivityListener,
                               MovementListener {
   public MyRecorder(Topology tp){
      tp.addTopologyListener(this);
      tp.addConnectivityListener(this);
      tp.addMovementListener(this);
   }

   // TopologyListener
   public void onNodeAdded(Node node) {
      System.out.println("an " + node.hashCode() + 
              " x:" + node.getX() + " y:" + node.getY());
   }


   public void onNodeRemoved(Node node) {
      System.out.println("dn " + node.hashCode());
   }

   // ConnectivityListener
   public void onLinkAdded(Link link) {
      System.out.println("ae " + link.hashCode() + " " + 
              link.endpoint(0) + " "  + link.endpoint(1));
   }
   public void onLinkRemoved(Link link) {
      System.out.println("de " + link.hashCode());
   }

   // MovementListener
   public void onMovement(Node node) {
      System.out.println("cn " + node.hashCode() + 
              " x:" + node.getX() + " y:" + node.getY());
   }
}

==> code/SocialNode.java <==
import io.jbotsim.core.Color;
import io.jbotsim.core.Link;
import io.jbotsim.core.Node;

public class SocialNode extends Node {
    public SocialNode(){
        setColor(Color.RED);
    }
    @Override
    public void onLinkAdded(Link l){
        setColor(Color.GREEN);
    }
    @Override
    public void onLinkRemoved(Link l){
        if (!hasNeighbors())
            setColor(Color.RED);
    }
}

==> code/UsingSetDefaultNodeModel.java <==
import io.jbotsim.core.Topology;
import io.jbotsim.ui.JViewer;

public class UsingSetDefaultNodeModel {
public static void main(String[] args){
    Topology tp = new Topology(400, 300);
    tp.setDefaultNodeModel(MovingNode.class);
    new JViewer(tp);
    tp.start();
}
}
